Deep learning in color: towards automated quark/gluon jet discrimination

Artificial intelligence offers the potential to automate challenging data-processing tasks in collider physics. To establish its prospects, we explore to what extent deep learning with convolutional neural networks can discriminate quark and gluon jets better than observables designed by physicists. Our approach builds upon the paradigm that a jet can be treated as an image, with intensity given by the local calorimeter deposits. We supplement this construction by adding color to the images, with red, green and blue intensities given by the transverse momentum in charged particles, transverse momentum in neutral particles, and pixel-level charged particle counts. Overall, the deep networks match or outperform traditional jet variables. We also find that, while various simulations produce different quark and gluon jets, the neural networks are surprisingly insensitive to these differences, similar to traditional observables. This suggests that the networks can extract robust physical information from imperfect simulations.

==> figures/arch_diagram.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    157530,       3598]
NotebookOptionsPosition[    157125,       3580]
NotebookOutlinePosition[    157469,       3595]
CellTagsIndexPosition[    157426,       3592]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Rect", "[", 
   RowBox[{"xcenter_", ",", "ycenter_", ",", "side_"}], "]"}], " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"EdgeForm", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", ".002", "]"}], ",", " ", "Black"}], "}"}], 
     "]"}], ",", " ", "White", ",", " ", 
    RowBox[{"Rectangle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xcenter", " ", "-", " ", 
         RowBox[{"side", "/", "2"}]}], ",", " ", 
        RowBox[{"ycenter", " ", "-", " ", 
         RowBox[{"side", "/", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xcenter", " ", "+", " ", 
         RowBox[{"side", "/", "2"}]}], ",", " ", 
        RowBox[{"ycenter", " ", "+", " ", 
         RowBox[{"side", "/", "2"}]}]}], "}"}]}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oRect", "[", 
   RowBox[{"xcenter_", ",", "ycenter_", ",", "side_"}], "]"}], " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"EdgeForm", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", ".002", "]"}], ",", " ", "Black"}], "}"}], 
     "]"}], ",", "  ", 
    RowBox[{"FaceForm", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", "0", "]"}], ",", "White"}], "}"}], "]"}], ",", 
    " ", 
    RowBox[{"Rectangle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xcenter", " ", "-", " ", 
         RowBox[{"side", "/", "2"}]}], ",", " ", 
        RowBox[{"ycenter", " ", "-", " ", 
         RowBox[{"side", "/", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xcenter", " ", "+", " ", 
         RowBox[{"side", "/", "2"}]}], ",", " ", 
        RowBox[{"ycenter", " ", "+", " ", 
         RowBox[{"side", "/", "2"}]}]}], "}"}]}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Circ", "[", 
   RowBox[{"xcenter_", ",", "ycenter_", ",", "rad_"}], "]"}], " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"EdgeForm", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", ".001", "]"}], ",", " ", "Black"}], "}"}], 
     "]"}], ",", "  ", 
    RowBox[{"FaceForm", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", "1", "]"}], ",", "White"}], "}"}], "]"}], ",", 
    RowBox[{"Rectangle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xcenter", " ", "-", " ", 
         RowBox[{"rad", "/", "2"}]}], " ", ",", " ", 
        RowBox[{"ycenter", " ", "-", " ", 
         RowBox[{"rad", "/", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xcenter", "+", 
         RowBox[{"rad", "/", "2"}]}], " ", ",", " ", 
        RowBox[{"ycenter", " ", "+", " ", 
         RowBox[{"rad", "/", "2"}]}]}], "}"}]}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cRect", "[", 
   RowBox[{"xcenter_", ",", "ycenter_", ",", "side_", ",", "color_"}], "]"}], 
  ":=", " ", 
  RowBox[{"{", 
   RowBox[{"color", ",", " ", 
    RowBox[{"Rectangle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xcenter", " ", "-", " ", 
         RowBox[{"side", "/", "2"}]}], ",", " ", 
        RowBox[{"ycenter", " ", "-", " ", 
         RowBox[{"side", "/", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xcenter", " ", "+", " ", 
         RowBox[{"side", "/", "2"}]}], ",", " ", 
        RowBox[{"ycenter", " ", "+", " ", 
         RowBox[{"side", "/", "2"}]}]}], "}"}]}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RRect", "[", 
   RowBox[{"xcenter_", ",", "ycenter_", ",", "side_"}], "]"}], " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"EdgeForm", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Thickness", "[", ".003", "]"}], ",", " ", "Red", ",", 
       "Dashed"}], "}"}], "]"}], ",", "   ", 
    RowBox[{"FaceForm", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", "0", "]"}], ",", "White"}], "}"}], "]"}], ",", 
    " ", 
    RowBox[{"Rectangle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xcenter", " ", "-", " ", 
         RowBox[{"side", "/", "2"}]}], ",", " ", 
        RowBox[{"ycenter", " ", "-", " ", 
         RowBox[{"side", "/", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xcenter", " ", "+", " ", 
         RowBox[{"side", "/", "2"}]}], ",", " ", 
        RowBox[{"ycenter", " ", "+", " ", 
         RowBox[{"side", "/", "2"}]}]}], "}"}]}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RRectf", "[", 
   RowBox[{"xcenter_", ",", "ycenter_", ",", "side_"}], "]"}], " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{"Red", ",", " ", 
    RowBox[{"Rectangle", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xcenter", " ", "-", " ", 
         RowBox[{"side", "/", "2"}]}], ",", " ", 
        RowBox[{"ycenter", " ", "-", " ", 
         RowBox[{"side", "/", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xcenter", " ", "+", " ", 
         RowBox[{"side", "/", "2"}]}], ",", " ", 
        RowBox[{"ycenter", " ", "+", " ", 
         RowBox[{"side", "/", "2"}]}]}], "}"}]}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RLine", "[", 
   RowBox[{"x1_", ",", "y1_", ",", "x2_", ",", "y2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"Red", ",", "Dotted", ",", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "y1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", "y2"}], "}"}]}], "}"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BLine", "[", 
   RowBox[{"x1_", ",", "y1_", ",", "x2_", ",", "y2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{"Black", ",", "Dotted", ",", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "y1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x2", ",", "y2"}], "}"}]}], "}"}], "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.688482981558237*^9, 3.6884830505494976`*^9}, {
   3.688483576986786*^9, 3.688483627589841*^9}, 3.6884836796249228`*^9, {
   3.688483864762252*^9, 3.6884838907595143`*^9}, {3.6884841092680235`*^9, 
   3.688484113419032*^9}, {3.688484512648618*^9, 3.6884845131249175`*^9}, {
   3.688484769107005*^9, 3.688484775835497*^9}, {3.6884848884915514`*^9, 
   3.688484914994091*^9}, {3.6884850011207185`*^9, 3.68848502227923*^9}, {
   3.6884851421920204`*^9, 3.6884852015917435`*^9}, {3.6884852563550725`*^9, 
   3.6884852723406973`*^9}, {3.6884854884971323`*^9, 
   3.6884854907717466`*^9}, {3.688485690106289*^9, 3.688485719824973*^9}, {
   3.688485817761941*^9, 3.6884858561638064`*^9}, {3.688486633451684*^9, 
   3.6884866814992027`*^9}, {3.6884867442415953`*^9, 
   3.6884867819777284`*^9}, {3.6884869716293354`*^9, 
   3.6884869727879148`*^9}, {3.688488272507681*^9, 3.688488284149889*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gap1", " ", "=", " ", "45"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gap2", " ", "=", " ", "40"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gap3", " ", "=", " ", "33"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gap4", " ", "=", " ", "22"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6884839482206154`*^9, 3.6884839648782206`*^9}, {
  3.6884840136861773`*^9, 3.6884840698404627`*^9}, {3.6884862218009095`*^9, 
  3.688486221970909*^9}, {3.6884890700557137`*^9, 3.6884890702026043`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics", "[", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"cRect", "[", 
       RowBox[{
        RowBox[{"i", " ", "-", " ", "17"}], ",", 
        RowBox[{"j", " ", "-", " ", "17"}], ",", "1", ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"img", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"img", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"img", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "33"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "33"}], "}"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"oRect", "[", 
     RowBox[{"0", ",", "0", ",", "33"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Rect", "[", 
       RowBox[{
        RowBox[{"gap1", " ", "+", " ", 
         RowBox[{"3", "i"}]}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "i"}], ",", "26"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Rect", "[", 
       RowBox[{
        RowBox[{"gap1", " ", "+", " ", "gap2", "+", " ", 
         RowBox[{"3", "i"}]}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "i"}], ",", "13"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"RRect", "[", 
     RowBox[{"8", ",", "8", ",", "8"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"RRectf", "[", 
     RowBox[{
      RowBox[{"8", "+", "gap1", " ", "+", " ", 
       RowBox[{"3", "*", "2"}]}], ",", 
      RowBox[{"8", "-", 
       RowBox[{"2", "*", "2"}]}], ",", "1"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"RRect", "[", 
     RowBox[{
      RowBox[{"gap1", " ", "+", " ", "14"}], ",", 
      RowBox[{"-", "12"}], ",", "4"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"RRectf", "[", 
     RowBox[{
      RowBox[{"gap1", "+", "gap2", " ", "+", " ", "11"}], ",", 
      RowBox[{"-", "9"}], ",", "1"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"RLine", "[", 
     RowBox[{
      RowBox[{"8", " ", "+", " ", "4"}], ",", 
      RowBox[{"8", "+", "4"}], ",", 
      RowBox[{"8", "+", "gap1", "+", 
       RowBox[{"3", "*", "2"}]}], ",", 
      RowBox[{"8", "-", 
       RowBox[{"2", "*", "2"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"RLine", "[", 
     RowBox[{
      RowBox[{"8", " ", "+", " ", "4"}], ",", 
      RowBox[{"8", "-", "4"}], ",", 
      RowBox[{"8", "+", "gap1", "+", 
       RowBox[{"3", "*", "2"}]}], ",", 
      RowBox[{"8", "-", 
       RowBox[{"2", "*", "2"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"RLine", "[", 
     RowBox[{
      RowBox[{"gap1", "+", "14", "+", "2"}], ",", 
      RowBox[{
       RowBox[{"-", "12"}], "+", "2"}], ",", 
      RowBox[{"gap1", "+", "gap2", " ", "+", " ", "11"}], ",", 
      RowBox[{"-", "9"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"RLine", "[", 
     RowBox[{
      RowBox[{"gap1", "+", "14", "+", "2"}], ",", 
      RowBox[{
       RowBox[{"-", "12"}], "-", "2"}], ",", 
      RowBox[{"gap1", "+", "gap2", " ", "+", " ", "11"}], ",", 
      RowBox[{"-", "9"}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", " ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"gap1", "/", "2"}], " ", "+", " ", "5"}], ",", " ", 
           RowBox[{"-", "19"}]}], "}"}], ",", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"gap1", " ", "+", " ", 
            RowBox[{"gap2", "/", "2"}]}], ",", " ", 
           RowBox[{"-", "25"}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"EdgeForm", "[", "Thick", "]"}], ",", " ", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"gap1", "+", " ", "gap2", " ", "+", " ", 
            RowBox[{"gap1", "/", "2"}], "-", "5"}], ",", " ", 
           RowBox[{"-", "19"}]}], "}"}], ",", 
         RowBox[{"{", " ", 
          RowBox[{
           RowBox[{"gap1", " ", "+", " ", 
            RowBox[{"gap2", "/", "2"}]}], ",", " ", 
           RowBox[{"-", "25"}]}], "}"}]}], "}"}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"RRectf", "[", 
     RowBox[{
      RowBox[{"gap1", "+", "gap2", " ", "+", " ", "11"}], ",", 
      RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"BLine", "[", 
       RowBox[{
        RowBox[{"gap1", "+", "gap2", " ", "+", " ", "11"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"gap1", " ", "+", " ", "gap2", " ", "+", " ", "gap3"}], "  ", 
        ",", 
        RowBox[{
         RowBox[{"-", "4"}], " ", "i"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"-", "4"}], ",", "4"}], "}"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"BLine", "[", 
         RowBox[{
          RowBox[{
          "gap1", " ", "+", " ", "gap2", " ", "+", " ", "gap3", "  ", "+", 
           " ", "gap4"}], " ", ",", 
          RowBox[{
           RowBox[{"-", "20"}], 
           RowBox[{"(", 
            RowBox[{"j", " ", "+", " ", 
             FractionBox["1", "2"]}], ")"}]}], ",", 
          RowBox[{"gap1", " ", "+", " ", "gap2", " ", "+", " ", "gap3"}], 
          "  ", ",", 
          RowBox[{
           RowBox[{"-", "4"}], "i"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"-", "4"}], ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Circ", "[", 
       RowBox[{
        RowBox[{"gap1", " ", "+", " ", "gap2", " ", "+", " ", "gap3"}], "  ", 
        ",", 
        RowBox[{
         RowBox[{"-", "4"}], " ", "i"}], ",", "1.5"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"-", "4"}], ",", "4"}], "}"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Circ", "[", 
       RowBox[{
        RowBox[{
        "gap1", " ", "+", " ", "gap2", " ", "+", " ", "gap3", "  ", "+", " ", 
         "gap4"}], ",", 
        RowBox[{
         RowBox[{"-", "20"}], 
         RowBox[{"(", 
          RowBox[{"i", " ", "+", " ", 
           FractionBox["1", "2"]}], ")"}]}], ",", "1.5"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<Input Jet Image\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "20"}], "}"}]}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<Convolutional Layer\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"gap1", " ", "-", " ", "6.5"}], ",", "20"}], "}"}]}], 
       "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<MaxPooling\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"gap1", " ", "+", " ", "gap2"}], " ", ",", "20"}], "}"}]}], 
       "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<Fully-Connected Layer\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"gap1", " ", "+", " ", "gap2", " ", "+", " ", "gap3"}], " ",
           ",", "20"}], "}"}]}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<Output\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
          "gap1", " ", "+", " ", "gap2", " ", "+", " ", "gap3", "  ", "+", 
           " ", "gap4"}], ",", "20"}], "}"}]}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{"\"\<x3\>\"", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"gap1", " ", "+", " ", 
           RowBox[{"gap2", "/", "2"}], " ", "+", " ", "1"}], " ", ",", 
          RowBox[{"-", "28"}]}], "}"}]}], "]"}]}], "}"}], ","}], 
   "\[IndentingNewLine]", "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.688481564120508*^9, 3.6884815777317586`*^9}, 
   3.6884827728305492`*^9, {3.6884829109865656`*^9, 3.6884829243145823`*^9}, {
   3.6884829631629353`*^9, 3.688482972569367*^9}, {3.6884830549899497`*^9, 
   3.688483199258528*^9}, {3.6884833265863996`*^9, 3.6884835733967047`*^9}, {
   3.688483607937239*^9, 3.688483737468001*^9}, {3.688483915291732*^9, 
   3.6884839457490253`*^9}, {3.688483989782982*^9, 3.688484040938696*^9}, {
   3.688484098589428*^9, 3.6884842062468743`*^9}, {3.6884845259475765`*^9, 
   3.6884845491499767`*^9}, {3.68848458201198*^9, 3.6884846201810484`*^9}, {
   3.688484746912984*^9, 3.6884847858360567`*^9}, {3.6884849176772175`*^9, 
   3.688485135718648*^9}, {3.6884852359114738`*^9, 3.68848524610912*^9}, {
   3.688485276486963*^9, 3.6884854628356*^9}, {3.6884855073829603`*^9, 
   3.68848551053411*^9}, {3.6884857745026236`*^9, 3.6884857985729604`*^9}, {
   3.6884858440661554`*^9, 3.688485852758702*^9}, {3.6884859614019437`*^9, 
   3.6884862025952487`*^9}, {3.6884864696903715`*^9, 
   3.6884864745613613`*^9}, {3.6884866120780954`*^9, 3.688486623510527*^9}, {
   3.688486685770158*^9, 3.6884867364157085`*^9}, 3.6884867773519244`*^9, {
   3.6884869911264772`*^9, 3.6884869952193246`*^9}, {3.68848707303761*^9, 
   3.6884870986542044`*^9}, {3.688487507941498*^9, 3.688487508812857*^9}, {
   3.688487797717757*^9, 3.6884878990218945`*^9}, {3.688487965820731*^9, 
   3.6884880261693144`*^9}, {3.688488060812624*^9, 3.688488252031447*^9}, {
   3.688488528114643*^9, 3.688488530874771*^9}, {3.6884888706349273`*^9, 
   3.6884888943714867`*^9}, {3.6884889519687853`*^9, 
   3.6884889976266975`*^9}, {3.68848905360327*^9, 3.6884890545687995`*^9}, {
   3.6884891036669426`*^9, 3.688489117715721*^9}}],

Cell[BoxData[
 FormBox[
  GraphicsBox[{{{
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-33, 2]}, {-16.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-31, 2]}, {-16.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-29, 2]}, {-16.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-27, 2]}, {-16.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-25, 2]}, {-16.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-23, 2]}, {-16.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-21, 2]}, {-16.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-19, 2]}, {-16.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-17, 2]}, {-16.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-15, 2]}, {-16.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-13, 2]}, {-16.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-11, 2]}, {-16.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-9, 2]}, {-16.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-7, 2]}, {-16.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-5, 2]}, {-16.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-3, 2]}, {-16.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[-1, 2]}, {-16.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[1, 2]}, {-16.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[3, 2]}, {-16.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[5, 2]}, {-16.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[7, 2]}, {-16.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[9, 2]}, {-16.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[11, 2]}, {-16.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[13, 2]}, {-16.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[15, 2]}, {-16.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[17, 2]}, {-16.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[19, 2]}, {-16.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[21, 2]}, {-16.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[23, 2]}, {-16.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[25, 2]}, {-16.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[27, 2]}, {-16.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[29, 2]}, {-16.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-33, 2], Rational[31, 2]}, {-16.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-33, 2]}, {-15.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-31, 2]}, {-15.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-29, 2]}, {-15.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-27, 2]}, {-15.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-25, 2]}, {-15.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-23, 2]}, {-15.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-21, 2]}, {-15.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-19, 2]}, {-15.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-17, 2]}, {-15.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-15, 2]}, {-15.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-13, 2]}, {-15.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-11, 2]}, {-15.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-9, 2]}, {-15.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-7, 2]}, {-15.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-5, 2]}, {-15.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-3, 2]}, {-15.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[-1, 2]}, {-15.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[1, 2]}, {-15.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[3, 2]}, {-15.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[5, 2]}, {-15.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[7, 2]}, {-15.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[9, 2]}, {-15.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[11, 2]}, {-15.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[13, 2]}, {-15.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[15, 2]}, {-15.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[17, 2]}, {-15.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[19, 2]}, {-15.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[21, 2]}, {-15.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[23, 2]}, {-15.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[25, 2]}, {-15.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[27, 2]}, {-15.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[29, 2]}, {-15.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-31, 2], Rational[31, 2]}, {-15.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-33, 2]}, {-14.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-31, 2]}, {-14.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-29, 2]}, {-14.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-27, 2]}, {-14.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-25, 2]}, {-14.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-23, 2]}, {-14.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-21, 2]}, {-14.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-19, 2]}, {-14.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-17, 2]}, {-14.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-15, 2]}, {-14.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-13, 2]}, {-14.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-11, 2]}, {-14.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-9, 2]}, {-14.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-7, 2]}, {-14.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-5, 2]}, {-14.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-3, 2]}, {-14.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[-1, 2]}, {-14.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[1, 2]}, {-14.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[3, 2]}, {-14.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[5, 2]}, {-14.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[7, 2]}, {-14.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[9, 2]}, {-14.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[11, 2]}, {-14.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[13, 2]}, {-14.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[15, 2]}, {-14.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[17, 2]}, {-14.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[19, 2]}, {-14.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[21, 2]}, {-14.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[23, 2]}, {-14.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[25, 2]}, {-14.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[27, 2]}, {-14.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[29, 2]}, {-14.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-29, 2], Rational[31, 2]}, {-14.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-33, 2]}, {-13.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-31, 2]}, {-13.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-29, 2]}, {-13.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-27, 2]}, {-13.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-25, 2]}, {-13.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-23, 2]}, {-13.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-21, 2]}, {-13.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-19, 2]}, {-13.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-17, 2]}, {-13.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-15, 2]}, {-13.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-13, 2]}, {-13.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-11, 2]}, {-13.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-9, 2]}, {-13.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-7, 2]}, {-13.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-5, 2]}, {-13.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-3, 2]}, {-13.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[-1, 2]}, {-13.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[1, 2]}, {-13.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[3, 2]}, {-13.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[5, 2]}, {-13.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[7, 2]}, {-13.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[9, 2]}, {-13.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[11, 2]}, {-13.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[13, 2]}, {-13.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[15, 2]}, {-13.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[17, 2]}, {-13.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[19, 2]}, {-13.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[21, 2]}, {-13.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[23, 2]}, {-13.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[25, 2]}, {-13.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[27, 2]}, {-13.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[29, 2]}, {-13.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-27, 2], Rational[31, 2]}, {-13.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-33, 2]}, {-12.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-31, 2]}, {-12.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-29, 2]}, {-12.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-27, 2]}, {-12.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-25, 2]}, {-12.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-23, 2]}, {-12.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-21, 2]}, {-12.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-19, 2]}, {-12.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-17, 2]}, {-12.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-15, 2]}, {-12.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-13, 2]}, {-12.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-11, 2]}, {-12.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-9, 2]}, {-12.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-7, 2]}, {-12.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-5, 2]}, {-12.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-3, 2]}, {-12.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[-1, 2]}, {-12.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[1, 2]}, {-12.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[3, 2]}, {-12.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[5, 2]}, {-12.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[7, 2]}, {-12.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[9, 2]}, {-12.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[11, 2]}, {-12.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[13, 2]}, {-12.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[15, 2]}, {-12.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[17, 2]}, {-12.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[19, 2]}, {-12.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[21, 2]}, {-12.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[23, 2]}, {-12.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[25, 2]}, {-12.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[27, 2]}, {-12.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[29, 2]}, {-12.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-25, 2], Rational[31, 2]}, {-12.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-33, 2]}, {-11.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-31, 2]}, {-11.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-29, 2]}, {-11.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-27, 2]}, {-11.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-25, 2]}, {-11.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-23, 2]}, {-11.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-21, 2]}, {-11.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-19, 2]}, {-11.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-17, 2]}, {-11.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-15, 2]}, {-11.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-13, 2]}, {-11.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-11, 2]}, {-11.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-9, 2]}, {-11.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-7, 2]}, {-11.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-5, 2]}, {-11.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-3, 2]}, {-11.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[-1, 2]}, {-11.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[1, 2]}, {-11.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[3, 2]}, {-11.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[5, 2]}, {-11.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[7, 2]}, {-11.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[9, 2]}, {-11.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[11, 2]}, {-11.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[13, 2]}, {-11.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[15, 2]}, {-11.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[17, 2]}, {-11.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[19, 2]}, {-11.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[21, 2]}, {-11.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[23, 2]}, {-11.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[25, 2]}, {-11.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[27, 2]}, {-11.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[29, 2]}, {-11.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-23, 2], Rational[31, 2]}, {-11.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-33, 2]}, {-10.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-31, 2]}, {-10.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-29, 2]}, {-10.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-27, 2]}, {-10.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-25, 2]}, {-10.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-23, 2]}, {-10.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-21, 2]}, {-10.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-19, 2]}, {-10.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-17, 2]}, {-10.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-15, 2]}, {-10.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-13, 2]}, {-10.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-11, 2]}, {-10.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-9, 2]}, {-10.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-7, 2]}, {-10.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-5, 2]}, {-10.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-3, 2]}, {-10.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[-1, 2]}, {-10.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[1, 2]}, {-10.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[3, 2]}, {-10.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[5, 2]}, {-10.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[7, 2]}, {-10.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[9, 2]}, {-10.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[11, 2]}, {-10.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[13, 2]}, {-10.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[15, 2]}, {-10.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[17, 2]}, {-10.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[19, 2]}, {-10.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[21, 2]}, {-10.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[23, 2]}, {-10.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[25, 2]}, {-10.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[27, 2]}, {-10.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[29, 2]}, {-10.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-21, 2], Rational[31, 2]}, {-10.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-33, 2]}, {-9.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-31, 2]}, {-9.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-29, 2]}, {-9.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-27, 2]}, {-9.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-25, 2]}, {-9.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-23, 2]}, {-9.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-21, 2]}, {-9.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-19, 2]}, {-9.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-17, 2]}, {-9.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-15, 2]}, {-9.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-13, 2]}, {-9.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-11, 2]}, {-9.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-9, 2]}, {-9.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-7, 2]}, {-9.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-5, 2]}, {-9.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-3, 2]}, {-9.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[-1, 2]}, {-9.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-19, 2], Rational[1, 2]}, {-9.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-19, 2], Rational[3, 2]}, {-9.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-19, 2], Rational[5, 2]}, {-9.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-19, 2], Rational[7, 2]}, {-9.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-19, 2], Rational[9, 2]}, {-9.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[11, 2]}, {-9.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[13, 2]}, {-9.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[15, 2]}, {-9.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[17, 2]}, {-9.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[19, 2]}, {-9.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[21, 2]}, {-9.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[23, 2]}, {-9.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[25, 2]}, {-9.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[27, 2]}, {-9.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[29, 2]}, {-9.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-19, 2], Rational[31, 2]}, {-9.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-33, 2]}, {-8.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-31, 2]}, {-8.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-29, 2]}, {-8.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-27, 2]}, {-8.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-25, 2]}, {-8.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-23, 2]}, {-8.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-21, 2]}, {-8.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-19, 2]}, {-8.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-17, 2]}, {-8.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-15, 2]}, {-8.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-13, 2]}, {-8.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-11, 2]}, {-8.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-9, 2]}, {-8.5, -4.5}]]}, 
      {RGBColor[0.535650623885918, 0., 0.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-7, 2]}, {-8.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-5, 2]}, {-8.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-3, 2]}, {-8.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[-1, 2]}, {-8.5, -0.5}]]}, 
      {RGBColor[0.535650623885918, 0., 0.], 
       RectangleBox[NCache[{Rational[-17, 2], Rational[1, 2]}, {-8.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-17, 2], Rational[3, 2]}, {-8.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-17, 2], Rational[5, 2]}, {-8.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-17, 2], Rational[7, 2]}, {-8.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-17, 2], Rational[9, 2]}, {-8.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[11, 2]}, {-8.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[13, 2]}, {-8.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[15, 2]}, {-8.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[17, 2]}, {-8.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[19, 2]}, {-8.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[21, 2]}, {-8.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[23, 2]}, {-8.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[25, 2]}, {-8.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[27, 2]}, {-8.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[29, 2]}, {-8.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-17, 2], Rational[31, 2]}, {-8.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-33, 2]}, {-7.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-31, 2]}, {-7.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-29, 2]}, {-7.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-27, 2]}, {-7.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-25, 2]}, {-7.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-23, 2]}, {-7.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-21, 2]}, {-7.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-19, 2]}, {-7.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-17, 2]}, {-7.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-15, 2]}, {-7.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-13, 2]}, {-7.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-11, 2]}, {-7.5, -5.5}]]}, 
      {RGBColor[0.553475935828877, 0., 0.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-9, 2]}, {-7.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-7, 2]}, {-7.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-5, 2]}, {-7.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-3, 2]}, {-7.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[-1, 2]}, {-7.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-15, 2], Rational[1, 2]}, {-7.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-15, 2], Rational[3, 2]}, {-7.5, 1.5}]]}, 
      {RGBColor[0.606951871657754, 0., 0.], 
       RectangleBox[NCache[{Rational[-15, 2], Rational[5, 2]}, {-7.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-15, 2], Rational[7, 2]}, {-7.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-15, 2], Rational[9, 2]}, {-7.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[11, 2]}, {-7.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[13, 2]}, {-7.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[15, 2]}, {-7.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[17, 2]}, {-7.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[19, 2]}, {-7.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[21, 2]}, {-7.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[23, 2]}, {-7.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[25, 2]}, {-7.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[27, 2]}, {-7.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[29, 2]}, {-7.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-15, 2], Rational[31, 2]}, {-7.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-33, 2]}, {-6.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-31, 2]}, {-6.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-29, 2]}, {-6.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-27, 2]}, {-6.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-25, 2]}, {-6.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-23, 2]}, {-6.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-21, 2]}, {-6.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-19, 2]}, {-6.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-17, 2]}, {-6.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-15, 2]}, {-6.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-13, 2]}, {-6.5, -6.5}]]}, 
      {RGBColor[0.535650623885918, 0., 0.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-11, 2]}, {-6.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-9, 2]}, {-6.5, -4.5}]]}, 
      {RGBColor[1., 0., 0.09607843137254903], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-7, 2]}, {-6.5, -3.5}]]}, 
      {RGBColor[0.642602495543672, 0., 0.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-5, 2]}, {-6.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-3, 2]}, {-6.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[-1, 2]}, {-6.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-13, 2], Rational[1, 2]}, {-6.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-13, 2], Rational[3, 2]}, {-6.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-13, 2], Rational[5, 2]}, {-6.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-13, 2], Rational[7, 2]}, {-6.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-13, 2], Rational[9, 2]}, {-6.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[11, 2]}, {-6.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[13, 2]}, {-6.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[15, 2]}, {-6.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[17, 2]}, {-6.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[19, 2]}, {-6.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[21, 2]}, {-6.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[23, 2]}, {-6.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[25, 2]}, {-6.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[27, 2]}, {-6.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[29, 2]}, {-6.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-13, 2], Rational[31, 2]}, {-6.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-33, 2]}, {-5.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-31, 2]}, {-5.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-29, 2]}, {-5.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-27, 2]}, {-5.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-25, 2]}, {-5.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-23, 2]}, {-5.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-21, 2]}, {-5.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-19, 2]}, {-5.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-17, 2]}, {-5.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-15, 2]}, {-5.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-13, 2]}, {-5.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-11, 2]}, {-5.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-9, 2]}, {-5.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-7, 2]}, {-5.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-5, 2]}, {-5.5, -2.5}]]}, 
      {RGBColor[0.963458110516934, 0., 0.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-3, 2]}, {-5.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[-1, 2]}, {-5.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-11, 2], Rational[1, 2]}, {-5.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-11, 2], Rational[3, 2]}, {-5.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-11, 2], Rational[5, 2]}, {-5.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-11, 2], Rational[7, 2]}, {-5.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-11, 2], Rational[9, 2]}, {-5.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[11, 2]}, {-5.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[13, 2]}, {-5.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[15, 2]}, {-5.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[17, 2]}, {-5.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[19, 2]}, {-5.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[21, 2]}, {-5.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[23, 2]}, {-5.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[25, 2]}, {-5.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[27, 2]}, {-5.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[29, 2]}, {-5.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-11, 2], Rational[31, 2]}, {-5.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-33, 2]}, {-4.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-31, 2]}, {-4.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-29, 2]}, {-4.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-27, 2]}, {-4.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-25, 2]}, {-4.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-23, 2]}, {-4.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-21, 2]}, {-4.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-19, 2]}, {-4.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-17, 2]}, {-4.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-15, 2]}, {-4.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-13, 2]}, {-4.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-11, 2]}, {-4.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-9, 2]}, {-4.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-7, 2]}, {-4.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-5, 2]}, {-4.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-3, 2]}, {-4.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[-1, 2]}, {-4.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-9, 2], Rational[1, 2]}, {-4.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-9, 2], Rational[3, 2]}, {-4.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-9, 2], Rational[5, 2]}, {-4.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-9, 2], Rational[7, 2]}, {-4.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-9, 2], Rational[9, 2]}, {-4.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-9, 2], Rational[11, 2]}, {-4.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-9, 2], Rational[13, 2]}, {-4.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-9, 2], Rational[15, 2]}, {-4.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-9, 2], Rational[17, 2]}, {-4.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-9, 2], Rational[19, 2]}, {-4.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[21, 2]}, {-4.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[23, 2]}, {-4.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[25, 2]}, {-4.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[27, 2]}, {-4.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[29, 2]}, {-4.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-9, 2], Rational[31, 2]}, {-4.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-33, 2]}, {-3.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-31, 2]}, {-3.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-29, 2]}, {-3.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-27, 2]}, {-3.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-25, 2]}, {-3.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-23, 2]}, {-3.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-21, 2]}, {-3.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-19, 2]}, {-3.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-17, 2]}, {-3.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-15, 2]}, {-3.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-13, 2]}, {-3.5, -6.5}]]}, 
      {RGBColor[0.535650623885918, 0., 0.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-11, 2]}, {-3.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-9, 2]}, {-3.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-7, 2]}, {-3.5, -3.5}]]}, 
      {RGBColor[0.874331550802139, 0., 0.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-5, 2]}, {-3.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-3, 2]}, {-3.5, -1.5}]]}, 
      {RGBColor[0.589126559714795, 0., 0.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[-1, 2]}, {-3.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-7, 2], Rational[1, 2]}, {-3.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-7, 2], Rational[3, 2]}, {-3.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-7, 2], Rational[5, 2]}, {-3.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-7, 2], Rational[7, 2]}, {-3.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-7, 2], Rational[9, 2]}, {-3.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-7, 2], Rational[11, 2]}, {-3.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-7, 2], Rational[13, 2]}, {-3.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-7, 2], Rational[15, 2]}, {-3.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-7, 2], Rational[17, 2]}, {-3.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-7, 2], Rational[19, 2]}, {-3.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[21, 2]}, {-3.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[23, 2]}, {-3.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[25, 2]}, {-3.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[27, 2]}, {-3.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[29, 2]}, {-3.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-7, 2], Rational[31, 2]}, {-3.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-33, 2]}, {-2.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-31, 2]}, {-2.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-29, 2]}, {-2.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-27, 2]}, {-2.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-25, 2]}, {-2.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-23, 2]}, {-2.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-21, 2]}, {-2.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-19, 2]}, {-2.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-17, 2]}, {-2.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-15, 2]}, {-2.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-13, 2]}, {-2.5, -6.5}]]}, 
      {RGBColor[0.642602495543672, 0., 0.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-11, 2]}, {-2.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-9, 2]}, {-2.5, -4.5}]]}, 
      {RGBColor[1., 0., 0.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-7, 2]}, {-2.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-5, 2]}, {-2.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-3, 2]}, {-2.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[-1, 2]}, {-2.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-5, 2], Rational[1, 2]}, {-2.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-5, 2], Rational[3, 2]}, {-2.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-5, 2], Rational[5, 2]}, {-2.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-5, 2], Rational[7, 2]}, {-2.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-5, 2], Rational[9, 2]}, {-2.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-5, 2], Rational[11, 2]}, {-2.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-5, 2], Rational[13, 2]}, {-2.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-5, 2], Rational[15, 2]}, {-2.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-5, 2], Rational[17, 2]}, {-2.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-5, 2], Rational[19, 2]}, {-2.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[21, 2]}, {-2.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[23, 2]}, {-2.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[25, 2]}, {-2.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[27, 2]}, {-2.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[29, 2]}, {-2.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-5, 2], Rational[31, 2]}, {-2.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-33, 2]}, {-1.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-31, 2]}, {-1.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-29, 2]}, {-1.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-27, 2]}, {-1.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-25, 2]}, {-1.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-23, 2]}, {-1.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-21, 2]}, {-1.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-19, 2]}, {-1.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-17, 2]}, {-1.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-15, 2]}, {-1.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-13, 2]}, {-1.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-11, 2]}, {-1.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-9, 2]}, {-1.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-7, 2]}, {-1.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-5, 2]}, {-1.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-3, 2]}, {-1.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[-1, 2]}, {-1.5, -0.5}]]}, 
      {RGBColor[0.696078431372549, 0., 0.], 
       RectangleBox[NCache[{Rational[-3, 2], Rational[1, 2]}, {-1.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-3, 2], Rational[3, 2]}, {-1.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-3, 2], Rational[5, 2]}, {-1.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-3, 2], Rational[7, 2]}, {-1.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-3, 2], Rational[9, 2]}, {-1.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-3, 2], Rational[11, 2]}, {-1.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-3, 2], Rational[13, 2]}, {-1.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-3, 2], Rational[15, 2]}, {-1.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-3, 2], Rational[17, 2]}, {-1.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-3, 2], Rational[19, 2]}, {-1.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[21, 2]}, {-1.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[23, 2]}, {-1.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[25, 2]}, {-1.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[27, 2]}, {-1.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[29, 2]}, {-1.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-3, 2], Rational[31, 2]}, {-1.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-33, 2]}, {-0.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-31, 2]}, {-0.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-29, 2]}, {-0.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-27, 2]}, {-0.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-25, 2]}, {-0.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-23, 2]}, {-0.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-21, 2]}, {-0.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-19, 2]}, {-0.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-17, 2]}, {-0.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-15, 2]}, {-0.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-13, 2]}, {-0.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-11, 2]}, {-0.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-9, 2]}, {-0.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-7, 2]}, {-0.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-5, 2]}, {-0.5, -2.5}]]}, 
      {RGBColor[0.517825311942959, 0., 0.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-3, 2]}, {-0.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[-1, 2]}, {-0.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-1, 2], Rational[1, 2]}, {-0.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-1, 2], Rational[3, 2]}, {-0.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-1, 2], Rational[5, 2]}, {-0.5, 2.5}]]}, 
      {RGBColor[0.553475935828877, 0., 0.], 
       RectangleBox[NCache[{Rational[-1, 2], Rational[7, 2]}, {-0.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-1, 2], Rational[9, 2]}, {-0.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-1, 2], Rational[11, 2]}, {-0.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-1, 2], Rational[13, 2]}, {-0.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-1, 2], Rational[15, 2]}, {-0.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-1, 2], Rational[17, 2]}, {-0.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[-1, 2], Rational[19, 2]}, {-0.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[21, 2]}, {-0.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[23, 2]}, {-0.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[25, 2]}, {-0.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[27, 2]}, {-0.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[29, 2]}, {-0.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[-1, 2], Rational[31, 2]}, {-0.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[1, 2], Rational[-33, 2]}, {0.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[1, 2], Rational[-31, 2]}, {0.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[1, 2], Rational[-29, 2]}, {0.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[1, 2], Rational[-27, 2]}, {0.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[1, 2], Rational[-25, 2]}, {0.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[1, 2], Rational[-23, 2]}, {0.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[1, 2], Rational[-21, 2]}, {0.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[-19, 2]}, {0.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[-17, 2]}, {0.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[-15, 2]}, {0.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[-13, 2]}, {0.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[-11, 2]}, {0.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[-9, 2]}, {0.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[-7, 2]}, {0.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[-5, 2]}, {0.5, -2.5}]]}, 
      {RGBColor[0.589126559714795, 0., 0.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[-3, 2]}, {0.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[-1, 2]}, {0.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[1, 2]}, {0.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[3, 2]}, {0.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[5, 2]}, {0.5, 2.5}]]}, 
      {RGBColor[0.517825311942959, 0., 0.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[7, 2]}, {0.5, 3.5}]]}, 
      {RGBColor[0.571301247771836, 0., 0.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[9, 2]}, {0.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[11, 2]}, {0.5, 5.5}]]}, 
      {RGBColor[0.517825311942959, 0., 0.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[13, 2]}, {0.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[15, 2]}, {0.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[17, 2]}, {0.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[19, 2]}, {0.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[21, 2]}, {0.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[23, 2]}, {0.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[25, 2]}, {0.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[27, 2]}, {0.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[1, 2], Rational[29, 2]}, {0.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[1, 2], Rational[31, 2]}, {0.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[3, 2], Rational[-33, 2]}, {1.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[3, 2], Rational[-31, 2]}, {1.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[3, 2], Rational[-29, 2]}, {1.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[3, 2], Rational[-27, 2]}, {1.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[3, 2], Rational[-25, 2]}, {1.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[3, 2], Rational[-23, 2]}, {1.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[3, 2], Rational[-21, 2]}, {1.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[-19, 2]}, {1.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[-17, 2]}, {1.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[-15, 2]}, {1.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[-13, 2]}, {1.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[-11, 2]}, {1.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[-9, 2]}, {1.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[-7, 2]}, {1.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[-5, 2]}, {1.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[-3, 2]}, {1.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[-1, 2]}, {1.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[1, 2]}, {1.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[3, 2]}, {1.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[5, 2]}, {1.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[7, 2]}, {1.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[9, 2]}, {1.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[11, 2]}, {1.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[13, 2]}, {1.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[15, 2]}, {1.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[17, 2]}, {1.5, 8.5}]]}, 
      {RGBColor[0.535650623885918, 0., 0.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[19, 2]}, {1.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[21, 2]}, {1.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[23, 2]}, {1.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[25, 2]}, {1.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[27, 2]}, {1.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[3, 2], Rational[29, 2]}, {1.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[3, 2], Rational[31, 2]}, {1.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[5, 2], Rational[-33, 2]}, {2.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[5, 2], Rational[-31, 2]}, {2.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[5, 2], Rational[-29, 2]}, {2.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[5, 2], Rational[-27, 2]}, {2.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[5, 2], Rational[-25, 2]}, {2.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[5, 2], Rational[-23, 2]}, {2.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[5, 2], Rational[-21, 2]}, {2.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[-19, 2]}, {2.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[-17, 2]}, {2.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[-15, 2]}, {2.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[-13, 2]}, {2.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[-11, 2]}, {2.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[-9, 2]}, {2.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[-7, 2]}, {2.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[-5, 2]}, {2.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[-3, 2]}, {2.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[-1, 2]}, {2.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[1, 2]}, {2.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[3, 2]}, {2.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[5, 2]}, {2.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[7, 2]}, {2.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[9, 2]}, {2.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[11, 2]}, {2.5, 5.5}]]}, 
      {RGBColor[0.642602495543672, 0., 0.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[13, 2]}, {2.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[15, 2]}, {2.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[17, 2]}, {2.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[19, 2]}, {2.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[21, 2]}, {2.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[23, 2]}, {2.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[25, 2]}, {2.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[27, 2]}, {2.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[5, 2], Rational[29, 2]}, {2.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[5, 2], Rational[31, 2]}, {2.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[7, 2], Rational[-33, 2]}, {3.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[7, 2], Rational[-31, 2]}, {3.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[7, 2], Rational[-29, 2]}, {3.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[7, 2], Rational[-27, 2]}, {3.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[7, 2], Rational[-25, 2]}, {3.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[7, 2], Rational[-23, 2]}, {3.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[7, 2], Rational[-21, 2]}, {3.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[-19, 2]}, {3.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[-17, 2]}, {3.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[-15, 2]}, {3.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[-13, 2]}, {3.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[-11, 2]}, {3.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[-9, 2]}, {3.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[-7, 2]}, {3.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[-5, 2]}, {3.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[-3, 2]}, {3.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[-1, 2]}, {3.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[1, 2]}, {3.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[3, 2]}, {3.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[5, 2]}, {3.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[7, 2]}, {3.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[9, 2]}, {3.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[11, 2]}, {3.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[13, 2]}, {3.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[15, 2]}, {3.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[17, 2]}, {3.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[19, 2]}, {3.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[21, 2]}, {3.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[23, 2]}, {3.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[25, 2]}, {3.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[27, 2]}, {3.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[7, 2], Rational[29, 2]}, {3.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[7, 2], Rational[31, 2]}, {3.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[9, 2], Rational[-33, 2]}, {4.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[9, 2], Rational[-31, 2]}, {4.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[9, 2], Rational[-29, 2]}, {4.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[9, 2], Rational[-27, 2]}, {4.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[9, 2], Rational[-25, 2]}, {4.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[9, 2], Rational[-23, 2]}, {4.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[9, 2], Rational[-21, 2]}, {4.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[-19, 2]}, {4.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[-17, 2]}, {4.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[-15, 2]}, {4.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[-13, 2]}, {4.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[-11, 2]}, {4.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[-9, 2]}, {4.5, -4.5}]]}, 
      {RGBColor[0.553475935828877, 0., 0.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[-7, 2]}, {4.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[-5, 2]}, {4.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[-3, 2]}, {4.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[-1, 2]}, {4.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[1, 2]}, {4.5, 0.5}]]}, 
      {RGBColor[0.517825311942959, 0., 0.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[3, 2]}, {4.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[5, 2]}, {4.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[7, 2]}, {4.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[9, 2]}, {4.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[11, 2]}, {4.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[13, 2]}, {4.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[15, 2]}, {4.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[17, 2]}, {4.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[19, 2]}, {4.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[21, 2]}, {4.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[23, 2]}, {4.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[25, 2]}, {4.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[27, 2]}, {4.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[9, 2], Rational[29, 2]}, {4.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[9, 2], Rational[31, 2]}, {4.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[11, 2], Rational[-33, 2]}, {5.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[11, 2], Rational[-31, 2]}, {5.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[11, 2], Rational[-29, 2]}, {5.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[11, 2], Rational[-27, 2]}, {5.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[11, 2], Rational[-25, 2]}, {5.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[11, 2], Rational[-23, 2]}, {5.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[11, 2], Rational[-21, 2]}, {5.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[11, 2], Rational[-19, 2]}, {5.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[11, 2], Rational[-17, 2]}, {5.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[11, 2], Rational[-15, 2]}, {5.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[11, 2], Rational[-13, 2]}, {5.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[11, 2], Rational[-11, 2]}, {5.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[-9, 2]}, {5.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[-7, 2]}, {5.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[-5, 2]}, {5.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[-3, 2]}, {5.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[-1, 2]}, {5.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[1, 2]}, {5.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[3, 2]}, {5.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[5, 2]}, {5.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[7, 2]}, {5.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[9, 2]}, {5.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[11, 2]}, {5.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[13, 2]}, {5.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[15, 2]}, {5.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[17, 2]}, {5.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[19, 2]}, {5.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[21, 2]}, {5.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[23, 2]}, {5.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[25, 2]}, {5.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[27, 2]}, {5.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[11, 2], Rational[29, 2]}, {5.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[11, 2], Rational[31, 2]}, {5.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[13, 2], Rational[-33, 2]}, {6.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[13, 2], Rational[-31, 2]}, {6.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[13, 2], Rational[-29, 2]}, {6.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[13, 2], Rational[-27, 2]}, {6.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[13, 2], Rational[-25, 2]}, {6.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[13, 2], Rational[-23, 2]}, {6.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[13, 2], Rational[-21, 2]}, {6.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[13, 2], Rational[-19, 2]}, {6.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[13, 2], Rational[-17, 2]}, {6.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[13, 2], Rational[-15, 2]}, {6.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[13, 2], Rational[-13, 2]}, {6.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[13, 2], Rational[-11, 2]}, {6.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[-9, 2]}, {6.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[-7, 2]}, {6.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[-5, 2]}, {6.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[-3, 2]}, {6.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[-1, 2]}, {6.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[1, 2]}, {6.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[3, 2]}, {6.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[5, 2]}, {6.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[7, 2]}, {6.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[9, 2]}, {6.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[11, 2]}, {6.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[13, 2]}, {6.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[15, 2]}, {6.5, 7.5}]]}, 
      {RGBColor[0.535650623885918, 0., 0.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[17, 2]}, {6.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[19, 2]}, {6.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[21, 2]}, {6.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[23, 2]}, {6.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[25, 2]}, {6.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[27, 2]}, {6.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[13, 2], Rational[29, 2]}, {6.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[13, 2], Rational[31, 2]}, {6.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[15, 2], Rational[-33, 2]}, {7.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[15, 2], Rational[-31, 2]}, {7.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[15, 2], Rational[-29, 2]}, {7.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[15, 2], Rational[-27, 2]}, {7.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[15, 2], Rational[-25, 2]}, {7.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[15, 2], Rational[-23, 2]}, {7.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[15, 2], Rational[-21, 2]}, {7.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[15, 2], Rational[-19, 2]}, {7.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[15, 2], Rational[-17, 2]}, {7.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[15, 2], Rational[-15, 2]}, {7.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[15, 2], Rational[-13, 2]}, {7.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[15, 2], Rational[-11, 2]}, {7.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[-9, 2]}, {7.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[-7, 2]}, {7.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[-5, 2]}, {7.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[-3, 2]}, {7.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[-1, 2]}, {7.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[1, 2]}, {7.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[3, 2]}, {7.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[5, 2]}, {7.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[7, 2]}, {7.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[9, 2]}, {7.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[11, 2]}, {7.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[13, 2]}, {7.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[15, 2]}, {7.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[17, 2]}, {7.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[19, 2]}, {7.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[21, 2]}, {7.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[23, 2]}, {7.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[25, 2]}, {7.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[27, 2]}, {7.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[15, 2], Rational[29, 2]}, {7.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[15, 2], Rational[31, 2]}, {7.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[17, 2], Rational[-33, 2]}, {8.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[17, 2], Rational[-31, 2]}, {8.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[17, 2], Rational[-29, 2]}, {8.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[17, 2], Rational[-27, 2]}, {8.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[17, 2], Rational[-25, 2]}, {8.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[17, 2], Rational[-23, 2]}, {8.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[17, 2], Rational[-21, 2]}, {8.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[17, 2], Rational[-19, 2]}, {8.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[17, 2], Rational[-17, 2]}, {8.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[17, 2], Rational[-15, 2]}, {8.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[17, 2], Rational[-13, 2]}, {8.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[17, 2], Rational[-11, 2]}, {8.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[-9, 2]}, {8.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[-7, 2]}, {8.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[-5, 2]}, {8.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[-3, 2]}, {8.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[-1, 2]}, {8.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[1, 2]}, {8.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[3, 2]}, {8.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[5, 2]}, {8.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[7, 2]}, {8.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[9, 2]}, {8.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[11, 2]}, {8.5, 5.5}]]}, 
      {RGBColor[0.535650623885918, 0., 0.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[13, 2]}, {8.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[15, 2]}, {8.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[17, 2]}, {8.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[19, 2]}, {8.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[21, 2]}, {8.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[23, 2]}, {8.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[25, 2]}, {8.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[27, 2]}, {8.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[17, 2], Rational[29, 2]}, {8.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[17, 2], Rational[31, 2]}, {8.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[19, 2], Rational[-33, 2]}, {9.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[19, 2], Rational[-31, 2]}, {9.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[19, 2], Rational[-29, 2]}, {9.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[19, 2], Rational[-27, 2]}, {9.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[19, 2], Rational[-25, 2]}, {9.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[19, 2], Rational[-23, 2]}, {9.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[19, 2], Rational[-21, 2]}, {9.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[19, 2], Rational[-19, 2]}, {9.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[19, 2], Rational[-17, 2]}, {9.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[19, 2], Rational[-15, 2]}, {9.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[19, 2], Rational[-13, 2]}, {9.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[19, 2], Rational[-11, 2]}, {9.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[-9, 2]}, {9.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[-7, 2]}, {9.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[-5, 2]}, {9.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[-3, 2]}, {9.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[-1, 2]}, {9.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[1, 2]}, {9.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[3, 2]}, {9.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[5, 2]}, {9.5, 2.5}]]}, 
      {RGBColor[0.606951871657754, 0., 0.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[7, 2]}, {9.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[9, 2]}, {9.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[11, 2]}, {9.5, 5.5}]]}, 
      {RGBColor[0.535650623885918, 0., 0.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[13, 2]}, {9.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[15, 2]}, {9.5, 7.5}]]}, 
      {RGBColor[0.660427807486631, 0., 0.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[17, 2]}, {9.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[19, 2]}, {9.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[21, 2]}, {9.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[23, 2]}, {9.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[25, 2]}, {9.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[27, 2]}, {9.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[19, 2], Rational[29, 2]}, {9.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[19, 2], Rational[31, 2]}, {9.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-33, 2]}, {10.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-31, 2]}, {10.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-29, 2]}, {10.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-27, 2]}, {10.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-25, 2]}, {10.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-23, 2]}, {10.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-21, 2]}, {10.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-19, 2]}, {10.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-17, 2]}, {10.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-15, 2]}, {10.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-13, 2]}, {10.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-11, 2]}, {10.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-9, 2]}, {10.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-7, 2]}, {10.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-5, 2]}, {10.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-3, 2]}, {10.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[-1, 2]}, {10.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[21, 2], Rational[1, 2]}, {10.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[21, 2], Rational[3, 2]}, {10.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[21, 2], Rational[5, 2]}, {10.5, 2.5}]]}, 
      {RGBColor[0.517825311942959, 0., 0.], 
       RectangleBox[NCache[{Rational[21, 2], Rational[7, 2]}, {10.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[21, 2], Rational[9, 2]}, {10.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[21, 2], Rational[11, 2]}, {10.5, 5.5}]]}, 
      {RGBColor[0.517825311942959, 0., 0.], 
       RectangleBox[NCache[{Rational[21, 2], Rational[13, 2]}, {10.5, 6.5}]]}, 
      {RGBColor[0.571301247771836, 0., 0.], 
       RectangleBox[NCache[{Rational[21, 2], Rational[15, 2]}, {10.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[21, 2], Rational[17, 2]}, {10.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[21, 2], Rational[19, 2]}, {10.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[21, 2]}, {10.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[23, 2]}, {10.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[25, 2]}, {10.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[27, 2]}, {10.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[29, 2]}, {10.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[21, 2], Rational[31, 2]}, {10.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-33, 2]}, {11.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-31, 2]}, {11.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-29, 2]}, {11.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-27, 2]}, {11.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-25, 2]}, {11.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-23, 2]}, {11.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-21, 2]}, {11.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-19, 2]}, {11.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-17, 2]}, {11.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-15, 2]}, {11.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-13, 2]}, {11.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-11, 2]}, {11.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-9, 2]}, {11.5, -4.5}]]}, 
      {RGBColor[0.553475935828877, 0., 0.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-7, 2]}, {11.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-5, 2]}, {11.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-3, 2]}, {11.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[-1, 2]}, {11.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[23, 2], Rational[1, 2]}, {11.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[23, 2], Rational[3, 2]}, {11.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[23, 2], Rational[5, 2]}, {11.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[23, 2], Rational[7, 2]}, {11.5, 3.5}]]}, 
      {RGBColor[0.624777183600713, 0., 0.], 
       RectangleBox[NCache[{Rational[23, 2], Rational[9, 2]}, {11.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[23, 2], Rational[11, 2]}, {11.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[23, 2], Rational[13, 2]}, {11.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[23, 2], Rational[15, 2]}, {11.5, 7.5}]]}, 
      {RGBColor[0.517825311942959, 0., 0.], 
       RectangleBox[NCache[{Rational[23, 2], Rational[17, 2]}, {11.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[23, 2], Rational[19, 2]}, {11.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[21, 2]}, {11.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[23, 2]}, {11.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[25, 2]}, {11.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[27, 2]}, {11.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[29, 2]}, {11.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[23, 2], Rational[31, 2]}, {11.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-33, 2]}, {12.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-31, 2]}, {12.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-29, 2]}, {12.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-27, 2]}, {12.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-25, 2]}, {12.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-23, 2]}, {12.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-21, 2]}, {12.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-19, 2]}, {12.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-17, 2]}, {12.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-15, 2]}, {12.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-13, 2]}, {12.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-11, 2]}, {12.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-9, 2]}, {12.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-7, 2]}, {12.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-5, 2]}, {12.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-3, 2]}, {12.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[-1, 2]}, {12.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[25, 2], Rational[1, 2]}, {12.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[25, 2], Rational[3, 2]}, {12.5, 1.5}]]}, 
      {RGBColor[0.553475935828877, 0., 0.], 
       RectangleBox[NCache[{Rational[25, 2], Rational[5, 2]}, {12.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[25, 2], Rational[7, 2]}, {12.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[25, 2], Rational[9, 2]}, {12.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[25, 2], Rational[11, 2]}, {12.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[25, 2], Rational[13, 2]}, {12.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[25, 2], Rational[15, 2]}, {12.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[25, 2], Rational[17, 2]}, {12.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[25, 2], Rational[19, 2]}, {12.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[21, 2]}, {12.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[23, 2]}, {12.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[25, 2]}, {12.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[27, 2]}, {12.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[29, 2]}, {12.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[25, 2], Rational[31, 2]}, {12.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-33, 2]}, {13.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-31, 2]}, {13.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-29, 2]}, {13.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-27, 2]}, {13.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-25, 2]}, {13.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-23, 2]}, {13.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-21, 2]}, {13.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-19, 2]}, {13.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-17, 2]}, {13.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-15, 2]}, {13.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-13, 2]}, {13.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-11, 2]}, {13.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-9, 2]}, {13.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-7, 2]}, {13.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-5, 2]}, {13.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-3, 2]}, {13.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[-1, 2]}, {13.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[27, 2], Rational[1, 2]}, {13.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[27, 2], Rational[3, 2]}, {13.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[27, 2], Rational[5, 2]}, {13.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[27, 2], Rational[7, 2]}, {13.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[27, 2], Rational[9, 2]}, {13.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[27, 2], Rational[11, 2]}, {13.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[27, 2], Rational[13, 2]}, {13.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[27, 2], Rational[15, 2]}, {13.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[27, 2], Rational[17, 2]}, {13.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[27, 2], Rational[19, 2]}, {13.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[21, 2]}, {13.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[23, 2]}, {13.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[25, 2]}, {13.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[27, 2]}, {13.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[29, 2]}, {13.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[27, 2], Rational[31, 2]}, {13.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-33, 2]}, {14.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-31, 2]}, {14.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-29, 2]}, {14.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-27, 2]}, {14.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-25, 2]}, {14.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-23, 2]}, {14.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-21, 2]}, {14.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-19, 2]}, {14.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-17, 2]}, {14.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-15, 2]}, {14.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-13, 2]}, {14.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-11, 2]}, {14.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-9, 2]}, {14.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-7, 2]}, {14.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-5, 2]}, {14.5, -2.5}]]}, 
      {RGBColor[0.535650623885918, 0., 0.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-3, 2]}, {14.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[-1, 2]}, {14.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[29, 2], Rational[1, 2]}, {14.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[29, 2], Rational[3, 2]}, {14.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[29, 2], Rational[5, 2]}, {14.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[29, 2], Rational[7, 2]}, {14.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[29, 2], Rational[9, 2]}, {14.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[29, 2], Rational[11, 2]}, {14.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[29, 2], Rational[13, 2]}, {14.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[29, 2], Rational[15, 2]}, {14.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[29, 2], Rational[17, 2]}, {14.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[29, 2], Rational[19, 2]}, {14.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[21, 2]}, {14.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[23, 2]}, {14.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[25, 2]}, {14.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[27, 2]}, {14.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[29, 2]}, {14.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[29, 2], Rational[31, 2]}, {14.5, 15.5}]]}}, {
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-33, 2]}, {15.5, -16.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-31, 2]}, {15.5, -15.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-29, 2]}, {15.5, -14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-27, 2]}, {15.5, -13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-25, 2]}, {15.5, -12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-23, 2]}, {15.5, -11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-21, 2]}, {15.5, -10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-19, 2]}, {15.5, -9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-17, 2]}, {15.5, -8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-15, 2]}, {15.5, -7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-13, 2]}, {15.5, -6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-11, 2]}, {15.5, -5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-9, 2]}, {15.5, -4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-7, 2]}, {15.5, -3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-5, 2]}, {15.5, -2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-3, 2]}, {15.5, -1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[-1, 2]}, {15.5, -0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[31, 2], Rational[1, 2]}, {15.5, 0.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[31, 2], Rational[3, 2]}, {15.5, 1.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[31, 2], Rational[5, 2]}, {15.5, 2.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[31, 2], Rational[7, 2]}, {15.5, 3.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[31, 2], Rational[9, 2]}, {15.5, 4.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[31, 2], Rational[11, 2]}, {15.5, 5.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[31, 2], Rational[13, 2]}, {15.5, 6.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[31, 2], Rational[15, 2]}, {15.5, 7.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[31, 2], Rational[17, 2]}, {15.5, 8.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[NCache[{Rational[31, 2], Rational[19, 2]}, {15.5, 9.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[21, 2]}, {15.5, 10.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[23, 2]}, {15.5, 11.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[25, 2]}, {15.5, 12.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[27, 2]}, {15.5, 13.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[29, 2]}, {15.5, 14.5}]]}, 
      {RGBColor[1., 1., 1.], 
       RectangleBox[
        NCache[{Rational[31, 2], Rational[31, 2]}, {15.5, 15.5}]]}}}, 
    {EdgeForm[{GrayLevel[0], Thickness[0.002]}], FaceForm[{GrayLevel[1], 
     Opacity[0]}], 
     RectangleBox[
      NCache[{Rational[-33, 2], Rational[-33, 2]}, {-16.5, -16.5}], 
      NCache[{Rational[33, 2], Rational[33, 2]}, {16.5, 16.5}]]}, {
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.002]}], 
      RectangleBox[{26, -9}, {52, 17}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.002]}], 
      RectangleBox[{29, -11}, {55, 15}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.002]}], 
      RectangleBox[{32, -13}, {58, 13}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.002]}], 
      RectangleBox[{35, -15}, {61, 11}]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.002]}], 
      RectangleBox[{38, -17}, {64, 9}]}}, {
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.002]}], 
      RectangleBox[NCache[{Rational[145, 2], Rational[-5, 2]}, {72.5, -2.5}], 
       NCache[{Rational[171, 2], Rational[21, 2]}, {85.5, 10.5}]]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.002]}], 
      RectangleBox[NCache[{Rational[151, 2], Rational[-9, 2]}, {75.5, -4.5}], 
       NCache[{Rational[177, 2], Rational[17, 2]}, {88.5, 8.5}]]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.002]}], 
      RectangleBox[NCache[{Rational[157, 2], Rational[-13, 2]}, {78.5, -6.5}],
        NCache[{Rational[183, 2], Rational[13, 2]}, {91.5, 6.5}]]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.002]}], 
      RectangleBox[NCache[{Rational[163, 2], Rational[-17, 2]}, {81.5, -8.5}],
        NCache[{Rational[189, 2], Rational[9, 2]}, {94.5, 4.5}]]}, 
     {GrayLevel[1], EdgeForm[{GrayLevel[0], Thickness[0.002]}], 
      RectangleBox[
       NCache[{Rational[169, 2], Rational[-21, 2]}, {84.5, -10.5}], 
       NCache[{Rational[195, 2], Rational[5, 2]}, {97.5, 2.5}]]}}, 
    {EdgeForm[{RGBColor[1, 0, 0], Thickness[0.003], Dashing[{Small, Small}]}],
      FaceForm[{GrayLevel[1], Opacity[0]}], RectangleBox[{4, 4}, {12, 12}]}, 
    {RGBColor[1, 0, 0], 
     RectangleBox[NCache[{Rational[117, 2], Rational[7, 2]}, {58.5, 3.5}]]}, 
    {EdgeForm[{RGBColor[1, 0, 0], Thickness[0.003], Dashing[{Small, Small}]}],
      FaceForm[{GrayLevel[1], Opacity[0]}], 
     RectangleBox[{57, -14}, {61, -10}]}, 
    {RGBColor[1, 0, 0], 
     RectangleBox[
      NCache[{Rational[191, 2], Rational[-19, 2]}, {95.5, -9.5}]]}, 
    {RGBColor[1, 0, 0], Dashing[{0, Small}], LineBox[{{12, 12}, {59, 4}}]}, 
    {RGBColor[1, 0, 0], Dashing[{0, Small}], LineBox[{{12, 4}, {59, 4}}]}, 
    {RGBColor[1, 0, 0], Dashing[{0, Small}], LineBox[{{61, -10}, {96, -9}}]}, 
    {RGBColor[1, 0, 0], Dashing[{0, Small}], LineBox[{{61, -14}, {96, -9}}]}, 
    {EdgeForm[Thickness[Large]], 
     LineBox[NCache[{{Rational[55, 2], -19}, {65, -25}}, {{27.5, -19}, {
        65, -25}}]]}, 
    {EdgeForm[Thickness[Large]], 
     LineBox[NCache[{{Rational[205, 2], -19}, {65, -25}}, {{102.5, -19}, {
        65, -25}}]]}, 
    {RGBColor[1, 0, 0], 
     RectangleBox[
      NCache[{Rational[191, 2], Rational[-3, 2]}, {95.5, -1.5}]]}, {
     {GrayLevel[0], Dashing[{0, Small}], LineBox[{{96, -1}, {118, 16}}]}, 
     {GrayLevel[0], Dashing[{0, Small}], LineBox[{{96, -1}, {118, 12}}]}, 
     {GrayLevel[0], Dashing[{0, Small}], LineBox[{{96, -1}, {118, 8}}]}, 
     {GrayLevel[0], Dashing[{0, Small}], LineBox[{{96, -1}, {118, 4}}]}, 
     {GrayLevel[0], Dashing[{0, Small}], LineBox[{{96, -1}, {118, 0}}]}, 
     {GrayLevel[0], Dashing[{0, Small}], LineBox[{{96, -1}, {118, -4}}]}, 
     {GrayLevel[0], Dashing[{0, Small}], LineBox[{{96, -1}, {118, -8}}]}, 
     {GrayLevel[0], Dashing[{0, Small}], LineBox[{{96, -1}, {118, -12}}]}, 
     {GrayLevel[0], Dashing[{0, Small}], LineBox[{{96, -1}, {118, -16}}]}}, {{
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, 10}, {118, 16}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, 10}, {118, 12}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, 10}, {118, 8}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, 10}, {118, 4}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, 10}, {118, 0}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, 10}, {118, -4}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, 10}, {118, -8}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, 10}, {118, -12}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, 10}, {118, -16}}]}}, {
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, -10}, {118, 16}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, -10}, {118, 12}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, -10}, {118, 8}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, -10}, {118, 4}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, -10}, {118, 0}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, -10}, {118, -4}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, -10}, {118, -8}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], LineBox[{{140, -10}, {118, -12}}]}, 
      {GrayLevel[0], Dashing[{0, Small}], 
       LineBox[{{140, -10}, {118, -16}}]}}}, {
     {EdgeForm[{GrayLevel[0], Thickness[0.001]}], FaceForm[{GrayLevel[1], 
      Opacity[1]}], RectangleBox[{117.25, 15.25}, {118.75, 16.75}]}, 
     {EdgeForm[{GrayLevel[0], Thickness[0.001]}], FaceForm[{GrayLevel[1], 
      Opacity[1]}], RectangleBox[{117.25, 11.25}, {118.75, 12.75}]}, 
     {EdgeForm[{GrayLevel[0], Thickness[0.001]}], FaceForm[{GrayLevel[1], 
      Opacity[1]}], RectangleBox[{117.25, 7.25}, {118.75, 8.75}]}, 
     {EdgeForm[{GrayLevel[0], Thickness[0.001]}], FaceForm[{GrayLevel[1], 
      Opacity[1]}], RectangleBox[{117.25, 3.25}, {118.75, 4.75}]}, 
     {EdgeForm[{GrayLevel[0], Thickness[0.001]}], FaceForm[{GrayLevel[1], 
      Opacity[1]}], RectangleBox[{117.25, -0.75}, {118.75, 0.75}]}, 
     {EdgeForm[{GrayLevel[0], Thickness[0.001]}], FaceForm[{GrayLevel[1], 
      Opacity[1]}], RectangleBox[{117.25, -4.75}, {118.75, -3.25}]}, 
     {EdgeForm[{GrayLevel[0], Thickness[0.001]}], FaceForm[{GrayLevel[1], 
      Opacity[1]}], RectangleBox[{117.25, -8.75}, {118.75, -7.25}]}, 
     {EdgeForm[{GrayLevel[0], Thickness[0.001]}], FaceForm[{GrayLevel[1], 
      Opacity[1]}], RectangleBox[{117.25, -12.75}, {118.75, -11.25}]}, 
     {EdgeForm[{GrayLevel[0], Thickness[0.001]}], FaceForm[{GrayLevel[1], 
      Opacity[1]}], RectangleBox[{117.25, -16.75}, {118.75, -15.25}]}}, {
     {EdgeForm[{GrayLevel[0], Thickness[0.001]}], FaceForm[{GrayLevel[1], 
      Opacity[1]}], RectangleBox[{139.25, 9.25}, {140.75, 10.75}]}, 
     {EdgeForm[{GrayLevel[0], Thickness[0.001]}], FaceForm[{GrayLevel[1], 
      Opacity[1]}], RectangleBox[{139.25, -10.75}, {140.75, -9.25}]}}, 
    StyleBox[InsetBox["\<\"Input Jet Image\"\>", {0, 20}],
     FontSize->18], 
    StyleBox[InsetBox["\<\"Convolutional Layer\"\>", {38.5, 20}],
     FontSize->18], 
    StyleBox[InsetBox["\<\"MaxPooling\"\>", {85, 20}],
     FontSize->18], 
    StyleBox[InsetBox["\<\"Fully-Connected Layer\"\>", {118, 20}],
     FontSize->18], 
    StyleBox[InsetBox["\<\"Output\"\>", {140, 20}],
     FontSize->18], 
    StyleBox[InsetBox["\<\"x3\"\>", {66, -28}],
     FontSize->18]},
   ImageSize->{1179., 381.}], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.688482773305313*^9, {3.6884829208373346`*^9, 3.6884829246489697`*^9}, {
   3.688482969666147*^9, 3.688482972808502*^9}, {3.688483059345042*^9, 
   3.6884831621812305`*^9}, 3.688483199540263*^9, {3.6884833337503643`*^9, 
   3.688483430236427*^9}, {3.6884834804272223`*^9, 3.688483561591126*^9}, {
   3.6884836102394342`*^9, 3.6884837380089054`*^9}, {3.6884838675977883`*^9, 
   3.6884839668664603`*^9}, {3.6884840068674583`*^9, 3.688484100253324*^9}, {
   3.688484133426466*^9, 3.6884842089035482`*^9}, {3.6884845151517754`*^9, 
   3.688484549743054*^9}, {3.688484582956989*^9, 3.688484620450264*^9}, {
   3.6884847496257315`*^9, 3.6884847539693084`*^9}, 3.6884847861804695`*^9, {
   3.6884849522320786`*^9, 3.6884850720789204`*^9}, {3.6884851156852827`*^9, 
   3.688485203826336*^9}, 3.688485247932624*^9, {3.6884852922219553`*^9, 
   3.6884853194941854`*^9}, {3.6884853707422333`*^9, 3.688485450063092*^9}, {
   3.6884854844419727`*^9, 3.6884855109266186`*^9}, 3.6884856491213984`*^9, {
   3.688485686945921*^9, 3.6884857262016797`*^9}, {3.6884857807357445`*^9, 
   3.68848579898099*^9}, {3.688485836337493*^9, 3.688485859929269*^9}, {
   3.688485965714836*^9, 3.688486223824978*^9}, {3.6884864715112123`*^9, 
   3.6884864749232836`*^9}, {3.688486699791303*^9, 3.688486784345519*^9}, {
   3.6884869750960507`*^9, 3.688486995857023*^9}, 3.6884870995841703`*^9, {
   3.6884871382186384`*^9, 3.688487175453067*^9}, {3.688487505439831*^9, 
   3.6884875094239388`*^9}, {3.6884878134331217`*^9, 3.68848789980497*^9}, {
   3.6884879675527754`*^9, 3.688488026872684*^9}, {3.6884880699540467`*^9, 
   3.6884881289441004`*^9}, {3.688488160249599*^9, 3.688488252648586*^9}, 
   3.688488286595359*^9, 3.6884885316684113`*^9, {3.6884889879408092`*^9, 
   3.688488998267936*^9}, {3.688489055264651*^9, 3.6884890726142955`*^9}, {
   3.688489104456041*^9, 3.688489118396531*^9}}]
}, Open  ]]
},
WindowSize->{1698, 1060},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.4 for Microsoft Windows (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7000, 193, 192, "Input"],
Cell[7561, 215, 553, 11, 92, "Input"],
Cell[CellGroupData[{
Cell[8139, 230, 11425, 293, 599, "Input"],
Cell[19567, 525, 137542, 3052, 396, "Output"]
}, Open  ]]
}
]
*)


